Scalable Real-time Transport of Baseband Traffic

In wireless deployments, such as Massive-MIMO, where radio front-ends and back-end processing are connected through a transport network, meeting the real-time processing requirements is essential to realize the capacity gains from network scaling. While simple forms of baseband transport have been implemented, their real-time analysis at much larger scale is lacking. Towards this, we present the design, delay, and capacity analysis of baseband transport networks, utilizing results from real-time systems in the context of wireless processing. We propose a novel Fat-Tree-based design, called DISTRO, for baseband transport, which is a real-time network that bounds the maximum end-to-end transport delay of each baseband packet. It achieves this by placing design constraints and bounding the queuing delay at each aggregation point in the network. We further characterize the wireless capacity using DISTRO and provide an efficient search algorithm for the design of a capacity achieving baseband transport.

==> run.sh <==
fswatch -i *.tex | xargs -n1 make

